A TEE-Based Architecture for Confidential and Dependable Process Attestation in Authorship Verification

Process attestation systems verify that a continuous physical process, such as human authorship, actually occurred, rather than merely checking system state. These systems face a fundamental dependability challenge: the evidence collection infrastructure must remain available and tamper-resistant even when the attesting party controls the platform. Trusted Execution Environments (TEEs) provide hardware-enforced isolation that can address this challenge, but their integration with continuous process attestation introduces novel resilience requirements not addressed by existing frameworks. We present the first architecture for continuous process attestation evidence collection inside TEEs, providing hardware-backed tamper resistance against trust-inverted adversaries with graduated input assurance from software-channel integrity (Tier 1) through hardware-bound input (Tier 3). We develop a Markov-chain dependability model quantifying Evidence Chain Availability (ECA), Mean Time Between Evidence Gaps (MTBEG), and Recovery Time Objectives (RTO). We introduce a resilient evidence chain protocol maintaining chain integrity across TEE crashes, network partitions, and enclave migration. Our security analysis derives formal bounds under combined threat models including trust inversion and TEE side channels, parameterized by a conjectural side-channel leakage bound esc that requires empirical validation. Evaluation on Intel SGX demonstrates under 25% per-checkpoint CPU overhead (<0.3% of the 30 s checkpoint interval), >99.5% Evidence Chain Availability (ECA) (the fraction of session time with active evidence collection) in Monte Carlo simulation under Poisson failure models, and sealed-state recovery under 200 ms.

==> anc/Dockerfile <==
FROM rust:1.75-bookworm

RUN apt-get update && apt-get install -y \
    build-essential \
    cmake \
    pkg-config \
    libssl-dev \
    protobuf-compiler \
    python3 \
    python3-pip \
    python3-numpy \
    python3-matplotlib \
    && rm -rf /var/lib/apt/lists/*

# Note: SGX simulation mode used in Docker
ENV SGX_MODE=SW
ENV SGX_SDK=/opt/sgxsdk

WORKDIR /app
COPY . .

RUN cargo build --release
RUN cargo test --release

CMD ["cargo", "bench"]


==> anc/README.md <==
# Artifact Evaluation: Confidential and Dependable Process Attestation

## Overview
This artifact contains the TEE-based process attestation implementation described in the paper. It extends the witnessd daemon with Intel SGX enclave support for hardware-backed evidence collection.

## Contents
- `witnessd-tee/` - TEE integration module (~3,500 lines of Rust)
- `benchmarks/` - Performance benchmarks for enclave overhead
- `simulation/` - Monte Carlo availability simulation (10,000 hours)
- `Dockerfile` - Reproducible build environment

## Requirements
- Docker (for simulation and benchmarks)
- Intel SGX-capable CPU (for native enclave testing, optional)
- Rust 1.75+ with Teaclave SGX SDK

## Quick Start
```bash
docker build -t pop-tee .
docker run --rm pop-tee cargo test
docker run --rm pop-tee cargo bench
docker run --rm pop-tee ./scripts/availability_sim.sh
```

## Reproducing Results
### Table 2: Performance Overhead
```bash
docker run --rm pop-tee cargo bench --bench swf_enclave
```

### Figure 3: Availability Simulation
```bash
docker run --rm pop-tee python3 scripts/availability_sim.py --hours 10000 --trials 1000
```

### Table 3: Recovery Time
```bash
docker run --rm pop-tee cargo bench --bench recovery_time
```

## License
Apache-2.0

